All secant varieties of the Chow variety are nondefective for cubics and quaternary forms

The Chow rank of a form is the length of its smallest decomposition into a sum of products of linear forms. For a generic form, this corresponds to finding the smallest secant variety of the Chow variety which fills the ambient space. We determine the Chow rank of generic cubics and quaternary forms by proving nondefectivity of all involved secant varieties. The main new ingredient in our proof is the generalization of a technique by [Brambilla and Ottaviani, On the Alexander--Hirschowitz theorem, J. Pure Appl. Algebra, 2008] that consists of employing Terracini's lemma and Newton's backward difference formula to compute the dimensions of secant varieties of arbitrary projective varieties. Via this inductive construction, the proof of nondefectivity ultimately reduces to proving a number of base cases. These are settled via a computer-assisted proof because of the large dimensions of the spaces involved. The largest base case required in our proof consisted of computing the dimension of a vector space constructed from the $400$th secant variety of a degree-$82$ Chow variety embedded in $\mathbb{P}^{98769}$.

==> anc/degree_induction.cpp <==
/*
 * An implementation of Algorithm 1 from [1] for induction on degree for 
 * quaternary forms.
 *
 * Dependencies
 *   - Requires the Eigen library version 3.3.4, which can be obtained freely
 *     from http://eigen.tuxfamily.org/
 *   - Requires the FFLAS-FFPACK library version 2.2.2, which can be obtained
 *     freely from https://linbox-team.github.io/fflas-ffpack/
 *   - Requires the OpenMP library version 4.5, which is included in the GCC
 *     compiler version 7.4.
 *   - Requires an implementation of the BLAS interface, such as OpenBLAS 0.2.20.
 *
 * This code can be compiled with the following command that should work on an
 * up-to-date linux distribution:
 *   g++ -I/path-to-eigen -c -O3 -DNDEBUG degree_induction.cpp
 *   g++ -fopenmp degree_induction.o -o"TV_D" -lblas -lgivaro
 *
 * The executable accepts 5 input arguments, and is called as follows:
 *      ./TV_D n t l i b
 *
 * where:
 *   * b is either 0 or 1. A "1" indicates that the code should check that the
 *     configuration is subabundant and true, while a "0" asks the code to check
 *     whether the configuration is superabundant and true.
 *   * n, t, l and i are integers specifying the configuration of interest,
 *     namely n the number of variables (only 3 is supported), t the degree, 
 *     l the induction step length, and i the number of planes P_j to specialize to.
 *
 * 
 * [1] Torrance and Vannieuwenhoven, Secant varieties of the Chow variety are nondefective
 *     for cubics and quaternary forms, 2020.
 */

#define EIGEN_INITIALIZE_MATRICES_BY_ZERO

#include <eigen3/Eigen/Eigen>
#include <eigen3/Eigen/Dense>
#include <eigen3/Eigen/Sparse>
#include <eigen3/unsupported/Eigen/KroneckerProduct>
#include <fflas-ffpack/fflas-ffpack.h>
#include <vector>
#include <iostream>
#include <omp.h>
#include <chrono>

#define int_t int32_t
#define vector_t Eigen::Matrix<int_t,Eigen::Dynamic,1>
#define matrix_t Eigen::Matrix<int_t,Eigen::Dynamic,Eigen::Dynamic,Eigen::RowMajor>
#define BITS 13L
#define M13 ((1L<<BITS)-1L)
#define REDSKIP (((1L<<62L)-1L)/(M13*M13))

// Iterator over sorted multi-indices.
struct mlindex {
	vector_t idx_;
	int_t n_;

	mlindex(int_t d, int_t n) : idx_(d), n_(n) {
		idx_.fill(0);
	}

	mlindex& operator++() {
		const int_t d = idx_.innerSize();
		int_t i = d;
		while( 1+(--i) && !(idx_[i] = ++idx_[i] % n_));
		if(i < 0) { idx_[0] = -1; i = d; }
		while( ++i < d && (idx_[i]=idx_[i-1]) );
		return *this;
	}

	bool operator!=(mlindex const& idx) const {
		if(idx_.innerSize() != idx.idx_.innerSize()) return false;
		if(n_ != idx.n_) return false;
		return vector_t(idx_==idx.idx_).all();
	}

	mlindex begin() const {
		return mlindex(idx_.innerSize(), n_);
	}

	mlindex end() const {
		mlindex idx(idx_.innerSize(), n_);
		idx.idx_[0] = -1;
		return idx;
	}

	vector_t const& operator*() const {
		return idx_;
	}
};

// Reduce a number to its canonical representation in Z_p.
inline int_t reduce(int_t a) {
	assert(a >= 0);
	a = (a & M13) + (a >> BITS);
	while( a > M13 )
		a = (a & M13) + (a >> BITS);
	if(a == M13) a = 0;
	return a;
}

// Computes the binomial coefficient n choose d.
inline long binomial(const int& n, const int& d) {
	if(d > n) { return 0; }
	long r = 1;
	if(n-d > d) {
		for(int k = n; k > n-d; --k)
			r *= k;
		for(int k = 2; k <= d; ++k)
			r /= k;
	} else {
		for(int k = n; k > d; --k)
			r *= k;
		for(int k = 2; k <= n-d; ++k)
			r /= k;
	}
	return r;
}

// Computes the linear index of a sorted multi-index.
template<int n>
int lidx(vector_t const& idx, matrix_t const& lookupTable ) {
	int_t off = lookupTable.col(idx.size()-1).middleRows(n+idx.size()-idx[0], idx[0]).sum();
	for(int_t p = 1, d = idx.size()-2; p < idx.size()-1; ++p, --d) {
		off += lookupTable.col(d).middleRows(n+d-idx[p]+1, idx[p]-idx[p-1]).sum();
	}
	off += idx[idx.size()-1]-idx[idx.size()-2];
	return off;
}


// Compute the rank of A over the finite field Z_8191.
int_t fflas_gaussian_elimination( matrix_t& A ) {
	Givaro::ModularBalanced<int_t> F8191(M13);
	int_t* ptrA = A.data();
	const int m = A.rows();
	const int n = A.cols();
	const int rank = FFPACK::Rank(F8191, m, n, ptrA, A.outerStride() );
	return rank;
}

// Computes the subabundant number of points of degree d at the i-th level,
// using an induction step length s.
inline int_t nb_points(const int_t& i, const int_t& d, const int_t& s, const int_t& n, const bool& sub) {
	if( i < 0) {
		return 0;
	}
	if( i == 0) {
		ldiv_t res = div(binomial(d+n,d), (long)(n*d+1));
		return res.quot - (res.rem==0) + (sub==false);
	}
	return nb_points(i-1,d,s,n,sub) - nb_points(i-1,d-s,s,n,sub);
}

// Computes the product of the degree-d polynomial x and the linear
// form l, storing the result in res.
template<int n, class Vector>
inline void fast_compressed_rank_one(
	vector_t& res,
	vector_t const& x, int_t d,
	Vector const& l,
	matrix_t const& lt
) {
	int_t li = 0;
	mlindex idxs(d,n+1);
	res.fill(0);
	vector_t ids(d+1);
	for( auto i : idxs ) {
		for(int_t j = 0; j < n+1; ++j) {
			std::merge( &i[0], &i[0]+d, &j, &j+1, &ids[0] );
			const int_t k = lidx<n>(ids, lt);
			res[ k ] = reduce(res[k] + x[li] * l[j]);
		}
		++li;
	}
}

// Computes the product of the degree-d polynomial with the monomial
// x_{shift[0]} ... x_{shift[end]}.
template<int n>
inline void fast_shift(
		vector_t& res,
		vector_t const& x, int_t d,
		vector_t const& shift,
		matrix_t const& lt
) {
	const int_t d2 = shift.size();
	mlindex idxs(d,n+1);
	vector_t ids(d+d2);
	res.fill(0);
	int_t li = 0;
	for( auto i : idxs) {
		std::merge( &i[0], &i[0]+d, &shift[0], &shift[0]+d2, &ids[0] );
		const int_t k = lidx<n>(ids, lt);
		res[ k ] = x[li];
		++li;
	}
}

// Fills a view on a matrix with random numbers.
template<class MatrixView>
inline void fill_random(MatrixView M) {
	const int_t m = M.rows();
	const int_t n = M.cols();
	for(int i = 0; i < m; ++i) {
		for(int j = 0; j < n; ++j) {
			M(i,j) = reduce(rand());
		}
	}
}

// Computes the rank of the tangent space to the split variety.
template< int n >
int fast_A_rank(const int& d, const int& l, const int& i, const bool& sub) {
	const int_t N = binomial(n+d,d);

	const int_t cs = binomial(d-l+n,d-l)*i + i*nb_points(i-1,d-l,l,n,sub)*l*(n+1) + nb_points(i,d,l,n,sub)*d*(n+1);
	std::cout << "Need a " << N << " x " << cs << " matrix." << std::endl;

	// Construct the lookup table for the linear indexing
	matrix_t lookupTableTmp(n+d+1,d+1);
	lookupTableTmp.fill(0);
	for(int_t dd = 0; dd <= d; ++dd) {
		for(int_t nn = 0; nn <= n; ++nn) {
			lookupTableTmp(dd+nn,dd) = binomial(dd+nn,dd);
		}
	}
	const matrix_t lookupTable(lookupTableTmp);

	auto rc_start = std::chrono::system_clock::now();

	vector_t t1(N);
	vector_t t2(N);
	vector_t* tv1 = &t1;
	vector_t* tv2 = &t2;

	// Compute the tangent space at the specialized points.
	matrix_t T( N, cs );
	T.fill(0);
	int c = 0;
	const int_t maxJJ = nb_points(i-1,d-l,l,n,sub);
	int_t lc = 0;
	for(int_t j = 0; j < i; ++j) {
		matrix_t G(n+1,d);
		fill_random( G.rightCols(l) );

		// Record specialized point.
		for( int_t ll = d-l; ll < d; ++ll ) {
			std::cout << "g_{" << j << "," << ll-(d-l) << "} = [" << G.col(ll).transpose() << "]" << std::endl;
		}

		// Compute G.
		tv1->topRows(n+1) = G.col(d-l);
		for(int_t ll = 1; ll < l; ++ll) {
			fast_compressed_rank_one<n>(*tv2, *tv1, ll, G.col(d-l+ll), lookupTable);
			std::swap(tv1, tv2);
		}
		const int_t gN = binomial(n+l,l);
		const vector_t g(tv1->topRows(gN));

		// Compute G R_(d-l)
		mlindex idx(d-l,n+1);
		for( auto mi : idx ) {
			tv1->topRows(gN) = g;
			fast_shift<n>( *tv2, *tv1, l, mi, lookupTable );
			++c;
			T.col(cs-c) = *tv2;
		}

		// Compute F G R_(1)
		for(int_t jj = 0; jj < maxJJ; ++jj) {
			fill_random( G.leftCols(d-l) );

			// Record specialized point.
			for(int_t ll = 0; ll < d-l; ++ll) {
				std::cout << "f_{" << j << "," << jj << "," << ll << "} = [" << G.col(ll).transpose() << "]" << std::endl;
			}

			// Compute F.
			tv1->topRows(n+1) = G.col(0);
			for(int_t ll = 1; ll < d-l; ++ll) {
				fast_compressed_rank_one<n>(*tv2, *tv1, ll, G.col(ll), lookupTable);
				std::swap(tv1, tv2);
			}
			const int_t fN = binomial(n+d-l,d-l);
			const vector_t f(tv1->topRows(fN));

			for(int_t k = 0; k < l; ++k) {
				matrix_t F(G);
				F.col(d-k-1).fill(0);

				// Compute G.
				tv1->topRows(fN) = f;
				for(int_t ll = d-l; ll < d; ++ll) {
					if(ll != d-k-1) {
						fast_compressed_rank_one<n>(*tv2, *tv1, ll-(ll>d-k-1), F.col(ll), lookupTable);
						std::swap(tv1, tv2);
					}
				}

				// Shift into the correct positions.
				vector_t shift(1);
				for(int_t kk = 0; kk < n+1; ++kk) {
					shift[0] = kk;
					fast_shift<n>(*tv2, *tv1, d-1, shift, lookupTable);
					T.col(kk*l*maxJJ*i + lc) = *tv2;
				}

				++lc;
			}
		}
	}

	// Compute the tangent space at the general points.
	const int_t maxJ = nb_points(i,d,l,n,sub);
	const int_t boff = (n+1)*l*maxJJ*i;
	matrix_t P(n+1,d);
	lc = 0;
	for(int_t j = 0; j < maxJ; ++j) {
		fill_random( P.leftCols(d) );

		// Record general points.
		for(int_t ll = 0; ll < d; ++ll) {
			std::cout << "l_{" << j << "," << ll << "} = [" << P.col(ll).transpose() << "]" << std::endl;
		}

		for(int_t k = 0; k < d; ++k) {
			matrix_t F(P);
			F.col(k).fill(0);

			// Compute polynomial.
			tv1->topRows(n+1) = F.col(0 + (k==0));
			for(int_t ll = 1+(k==0); ll < d; ++ll) {
				if(ll != k) {
					fast_compressed_rank_one<n>(*tv2, *tv1, ll-(ll>k), F.col(ll), lookupTable);
					std::swap(tv1, tv2);
				}
			}

			// Shift into the correct positions.
			vector_t shift(1);
			for(int_t kk = 0; kk < n+1; ++kk) {
				shift[0] = kk;
				fast_shift<n>(*tv2, *tv1, d-1, shift, lookupTable);
				T.col(kk*d*maxJ + lc + boff) = *tv2;
			}
			++lc;
		}
	}

	auto rc_end = std::chrono::system_clock::now();
	auto rc_time = std::chrono::duration_cast<std::chrono::milliseconds>(rc_end - rc_start);
	std::cout << "Constructed T in " << rc_time.count()/1000.0 << "s." << std::endl;

	// Compute rank.
	auto rk_start = std::chrono::system_clock::now();
	int rankT = fflas_gaussian_elimination(T);
	auto rk_end = std::chrono::system_clock::now();
	auto rk_time = std::chrono::duration_cast<std::chrono::milliseconds>(rk_end - rk_start);

	// Reporting.
	std::cout << "Computed the rank of the " << T.rows() << " x " << T.cols()
			<< " matrix T over F_" << M13 << " in "
			<< rk_time.count()/1000.0 << "s." <<std::endl;

	int_t g = 0;
	for(int_t j = 1; j <= i; ++j) {
		g += pow(-1, j-1) * binomial(i,j) * binomial(n+d-l*j,n);
	}

	int_t expRank = g + i*nb_points(i-1,d-l,l,n,sub)*l*(n) + nb_points(i,d,l,n,sub)*(n*d+1);
	if(!sub) {
		expRank = binomial(d+n,d);
	}
	std::cout << "Found " << rankT << " vs. " << expRank << " expected." << std::endl;
	std::cout << "T_" << i << "(" << n << ", " << d << ", "
			<< l << ") is ";
	if(rankT == expRank) {
		std::cout << "TRUE";
		if(sub) {
			std::cout << " (SUBABUNDANT)";
		} else {
			std::cout << " (SUPERABUNDANT)";
		}
	} else {
		std::cout << "FALSE";
		if(sub) {
			std::cout << " (NOT SUBABUNDANT)";
		} else {
			std::cout << " (NOT SUPERABUNDANT)";
		}
	}
	std::cout << std::endl;

	return 0;
}

int main(int argc, char* args[]) {
	Eigen::setNbThreads(0);

	auto seed = int(time(0));
	srand( seed );
	std::cout << "Using random seed: " << seed << std::endl;

	int n = atoi(args[1]);
	int d = atoi(args[2]);
	int l = atoi(args[3]);
	int i = atoi(args[4]);
	bool sub = bool(atoi(args[5]));


	if( (n == 3) && (d > 1) ) {
		fast_A_rank<3>(d,l,i,sub);
		return 0;
	} else if (d <= 1) {
		std::cerr << "The degree should be at least 2." << std::endl;
	} else {
		std::cerr << "Only n = 3 is supported!" << std::endl;
	}
	return 1;
}



==> anc/dimension_induction.cpp <==
/*
 * An implementation of Algorithm 2 from [1] for induction on dimension for cubics.
 *
 * Dependencies
 *   - Requires the Eigen library version 3.3.4, which can be obtained freely
 *     from http://eigen.tuxfamily.org/
 *   - Requires the FFLAS-FFPACK library version 2.2.2, which can be obtained
 *     freely from https://linbox-team.github.io/fflas-ffpack/
 *   - Requires the OpenMP library version 4.5, which is included in the GCC
 *     compiler version 7.4.
 *   - Requires an implementation of the BLAS interface, such as OpenBLAS 0.2.20.
 *
 * This code can be compiled with the following command that should work on an
 * up-to-date linux distribution:
 *   g++ -I/path-to-eigen -c -O3 -DNDEBUG dimension_induction.cpp
 *   g++ -fopenmp dimension_induction.o -o"TV_N" -lblas -lgivaro
 *
 * The executable accepts 6 input arguments, and is called as follows:
 *      ./TV_N n s a1 a2 a3 b
 *
 * where:
 *   * b is either 0 or 1. A "1" indicates that the code should check that the
 *     configuration is subabundant and true, while a "0" asks the code to check
 *     whether the configuration is superabundant and true.
 *   * n, s, a1, a2, and a3 are integers specifying the configuration of interest,
 *     namely n the number of variables, s the number of general points, and a1, 
 *     a2 and a3 respectively the number of points specialized to P_1, P_2 and P_3.
 *
 * 
 * [1] Torrance and Vannieuwenhoven, Secant varieties of the Chow variety are nondefective
 *     for cubics and quaternary forms, 2020.
 */

#define EIGEN_INITIALIZE_MATRICES_BY_ZERO

#include <eigen3/Eigen/Eigen>
#include <eigen3/Eigen/Dense>
#include <eigen3/Eigen/Sparse>
#include <eigen3/unsupported/Eigen/KroneckerProduct>
#include <fflas-ffpack/fflas-ffpack.h>
#include <vector>
#include <iostream>
#include <omp.h>
#include <chrono>

#define int_t int32_t
#define vector_t Eigen::Matrix<int_t,Eigen::Dynamic,1>
#define matrix_t Eigen::Matrix<int_t,Eigen::Dynamic,Eigen::Dynamic,Eigen::RowMajor>
#define sparse_matrix_t Eigen::SparseMatrix<int_t,Eigen::Dynamic,Eigen::Dynamic,Eigen::ColMajor>
#define BITS 13L
#define M13 ((1L<<BITS)-1L)
#define REDSKIP (((1L<<62L)-1L)/(M13*M13))


// Reduce a number to its canonical representation in Z_p.
inline int_t reduce(int_t a) {
	assert(a >= 0);
	a = (a & M13) + (a >> BITS);
	while( a > M13 )
		a = (a & M13) + (a >> BITS);
	if(a == M13) a = 0;
	return a;
}

// Compute the kronecker product of two vectors a and b in Z_p.
template<class Mat1, class Mat2>
matrix_t kron(Mat1 const& a, Mat2 const& b) {
	matrix_t R( a.rows()*b.rows(), a.cols()*b.cols() );
	R = Eigen::kroneckerProduct(a, b);
	for(int j = 0; j < R.cols(); ++j) {
		for(int i = 0; i < R.rows(); ++i) {
			R(i) = reduce( R(i,j) );
		}
	}
	return R;
}

// Computes the linear index of a given multilinear index 0 <= i,j,k < n
inline const int lidx(
		int const& i, int const& j, int const& k, int const& n
) {
	return n*n*k + n*j + i;
}

// Construct the symmetric product of the vectors a, b, and c.
vector_t compressed_rank_one(
		vector_t const& a, vector_t const& b, vector_t const& c
) {
	const int n = a.size()-1;
	int N = (n+3)*(n+2)*(n+1) / 6;
	vector_t z(N);
	z.fill(0);
	vector_t v( kron(a, kron(b,c)).col(0) );

	int idx = 0;
	for(int i = 0; i < n+1; ++i) {
		for(int j = i; j < n+1; ++j) {
			for(int k = j; k < n+1; ++k) {
				z[idx] += v(lidx(i,j,k,n+1));
				v[lidx(i,j,k,n+1)] = 0;
				z[idx] += v(lidx(i,k,j,n+1));
				v[lidx(i,k,j,n+1)] = 0;
				z[idx] += v(lidx(j,i,k,n+1));
				v[lidx(j,i,k,n+1)] = 0;
				z[idx] += v(lidx(j,k,i,n+1));
				v[lidx(j,k,i,n+1)] = 0;
				z[idx] += v(lidx(k,i,j,n+1));
				v[lidx(k,i,j,n+1)] = 0;
				z[idx] += v[lidx(k,j,i,n+1)];
				v[lidx(k,j,i,n+1)] = 0;

				z[idx] = reduce( z[idx] );
				++idx;
			}
		}
	}
	return z;
}

// Compute the rank of A over the finite field Z_8191.
int_t fflas_gaussian_elimination( matrix_t& A ) {
	Givaro::ModularBalanced<int_t> F8191(M13);
	int_t* ptrA = A.data();
	const int m = A.rows();
	const int n = A.cols();
	const int rank = FFPACK::Rank(F8191, m, n, ptrA, A.outerStride() );
	return rank;
}

// Construct a boolean vector where a 1 at position z indicates that e_z is in
// the standard basis of S_3(U_l).
vector_t symm_pow_block_compact( int const& n, int const& l) {
	const int low = 27*l;
	const int high = low+27;
	const int N = (n+3)*(n+2)*(n+1) / 6;
	vector_t z( N );
	z.fill(0);
	int idx = 0;
	for(int i = 0; i < n+1; ++i) {
		for(int j = i; j < n+1; ++j) {
			for(int k = j; k < n+1; ++k) {
				if( (
						!(low <= i && i < high) &&
						!(low <= j && j < high) &&
						!(low <= k && k < high)
				) ) {
					z[idx] = 1;
				}
				++idx;
			}
		}
	}
	return z;
}

// Computes the binomial coefficient n choose d.
inline long binomial(const int& n, const int& d) {
	if(d > n) { return 0; }
	long r = 1;
	for(int k = n; k > n-d; --k)
		r *= k;
	for(int k = 2; k <= d; ++k)
		r /= k;
	return r;
}

// Computes the rank of a matrix representation of the subspace A_{K,s_b}(t).
int A_rank(int const& n, int const& s, vector_t const& a, int const& sub) {
	using std::max;

	const int N = (n+3)*(n+2)*(n+1) / 6;
	vector_t iset( N );
	iset.fill(0);

	// Compute the row indices Y.
	for(int i = 0; i < 3; ++i) {
		if(a[i] > 0) {
			iset += symm_pow_block_compact(n,i);
		}
	}
	for(int i = 0; i < iset.rows(); ++i) {
		iset[i] = int(iset[i] == 0);
	}
	int rankSP = iset.rows() - iset.sum();

	int nnc = 0;
	const int_t sc = (max((int_t)0,(int_t)a[0])+max((int_t)0,(int_t)a[1])+max((int_t)0,(int_t)a[2]))*81;
	const int_t gc = max(0,s)*(3*(n + 1));

	auto rc_start = std::chrono::system_clock::now();

	// Compute the tangent space to the specialized points (R2)
	matrix_t S( N, sc+gc );
	S.fill(0);
	for(int kk = 0; kk < 3; ++kk) {
		for(int i = 0; i < a[kk]; ++i) {
			vector_t k(n+1);
			vector_t l(n+1);
			vector_t m(n+1);
			k.fill(0);
			l.fill(0);
			m.fill(0);
			for(int ii=0; ii<n+1; ++ii) {
				if( ii < 27*kk || ii >= 27*(kk+1) ) {
					k[ii] = reduce( rand() );
					l[ii] = reduce( rand() );
					m[ii] = reduce( rand() );
				}
			}
			std::cout << "k_{" << kk << "," << i << "} = ["
					<< k.transpose() << "]" << std::endl;
			std::cout << "l_{" << kk << "," << i << "} = ["
					<< l.transpose() << "]" << std::endl;
			std::cout << "m_{" << kk << "," << i << "} = ["
					<< m.transpose() << "]" << std::endl;


			#pragma omp parallel for
			for(int kkk = 0; kkk < 27; ++kkk) {
				vector_t ek( n+1 );
				ek.fill(0);
				ek[ 27*kk + kkk ] = 1;
				S.col( nnc + 3*kkk + 0 ) = compressed_rank_one(k,l,ek);
				S.col( nnc + 3*kkk + 1 ) = compressed_rank_one(k,m,ek);
				S.col( nnc + 3*kkk + 2 ) = compressed_rank_one(l,m,ek);
			}
			nnc += 81;
		}
	}

	// Compute the tangent space to the regular points (R1)
	for(int i = 0; i < s; ++i) {
		vector_t k(n+1);
		vector_t l(n+1);
		vector_t m(n+1);
		for(int ii=0; ii<n+1; ++ii) {
			k[ii] = reduce( rand() );
			l[ii] = reduce( rand() );
			m[ii] = reduce( rand() );
		}
		std::cout << "k_" << i << " = [" << k.transpose() << "]" << std::endl;
		std::cout << "l_" << i << " = [" << l.transpose() << "]" << std::endl;
		std::cout << "m_" << i << " = [" << m.transpose() << "]" << std::endl;
		#pragma omp parallel for
		for(int kk = 0; kk < n+1; ++kk) {
			vector_t ek( n+1 );
			ek.fill(0);
			ek[kk] = 1;
			S.col( nnc + 3*kk + 0 ) = compressed_rank_one(k,l,ek);
			S.col( nnc + 3*kk + 1 ) = compressed_rank_one(k,m,ek);
			S.col( nnc + 3*kk + 2 ) = compressed_rank_one(l,m,ek);
		}
		nnc += 3*(n+1);
	}

	// Compute the compressed representation R(Y).
	int j = 0;
	matrix_t M(iset.sum(), S.cols());
	for(int i = 0; i < S.rows(); ++i) {
		if(iset[i] == 1) {
			M.row(j) = S.row(i);
			++j;
		}
	}

	// Expected dimension.
	int expRank = 81*a.sum() + s*(3*n+1);
	int sgn = 1;
	int k = int(a[0] > 0) + int(a[1] > 0) + int(a[2] > 0);
	for(int i = 1; i <= k; ++i) {
		expRank += sgn * binomial(k, i) * binomial(n-27*i+3,3);
		sgn *= -1;
	}
	if(!sub) {
		expRank = binomial(n+3,3);
	}

	auto rc_end = std::chrono::system_clock::now();
	auto rc_time = std::chrono::duration_cast<std::chrono::milliseconds>(rc_end - rc_start);
	std::cout << "Constructed R(Y) in " << rc_time.count()/1000.0 << "s." << std::endl;

	// Compute rank.
	auto rk_start = std::chrono::system_clock::now();
	int rankS = fflas_gaussian_elimination(M);
	auto rk_end = std::chrono::system_clock::now();
	auto rk_time = std::chrono::duration_cast<std::chrono::milliseconds>(rk_end - rk_start);

	// Reporting.
	std::cout << "Computed the rank of the " << M.rows() << " x " << M.cols()
			<< " matrix R(Y) over F_" << M13 << " in "
			<< rk_time.count()/1000.0 << "s." <<std::endl;
	int rank = rankSP + rankS;

	std::cout << "Found " << rankSP << " + " << rankS << " = " << rank
			<< " vs. " << expRank << " expected." << std::endl;
	std::cout << "T(" << n << ", " << s << "; "
			<< a[0] << ", " << a[1] << ", " << a[2] << ") is ";
	if(rank == expRank) {
		std::cout << "TRUE";
		if(sub) {
			std::cout << " (SUBABUNDANT)";
		} else {
			std::cout << " (SUPERABUNDANT)";
		}
	} else {
		std::cout << "FALSE";
		if(sub) {
			std::cout << " (NOT SUBABUNDANT)";
		} else {
			std::cout << " (NOT SUPERABUNDANT)";
		}
	}
	std::cout << std::endl;

	return rankSP+rankS;
}

int main(int argc, char* args[]) {
	auto seed = int(time(0));
	srand( seed );
	std::cout << "Using random seed: " << seed << std::endl;

	int n = atoi(args[1]);
	int s = atoi(args[2]);
	vector_t a( 3 );
	a[0] = atoi(args[3]);
	a[1] = atoi(args[4]);
	a[2] = atoi(args[5]);
	int sub = atoi(args[6]);

	// Construct tangent space matrix.
	auto ts_start = std::chrono::system_clock::now();
	A_rank(n,s,a,sub);
	auto ts_end = std::chrono::system_clock::now();
	auto time = std::chrono::duration_cast<std::chrono::milliseconds>(ts_end - ts_start);
	std::cout << "Total computation took " << time.count()/1000.0 << "s." << std::endl;

	return 0;
}

